Computer Assisted Composition in Continuous Time

We address the problem of combining sequence models of symbolic music with user defined constraints. For typical models this is non-trivial as only the conditional distribution of each symbol given the earlier symbols is available, while the constraints correspond to arbitrary times. Previously this has been addressed by assuming a discrete time model of fixed rhythm. We generalise to continuous time and arbitrary rhythm by introducing a simple, novel, and efficient particle filter scheme, applicable to general continuous time point processes. Extensive experimental evaluations demonstrate that in comparison with a more traditional beam search baseline, the particle filter exhibits superior statistical properties and yields more agreeable results in an extensive human listening test experiment.

==> compile.sh <==
latex rjpfrnn.tex 
bibtex rjpfrnn
latex rjpfrnn.tex 
dvips rjpfrnn.dvi
ps2pdf rjpfrnn.ps
gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/default -dNOPAUSE -dQUIET -dBATCH -sOutputFile=rjpfrnn_full.pdf rjpfrnn.pdf

